Color-Kinematics Duality for QCD Amplitudes

We show that color-kinematics duality is present in tree-level amplitudes of quantum chromodynamics with massive flavored quarks. Starting with the color structure of QCD, we work out a new color decomposition for n-point tree amplitudes in a reduced basis of primitive amplitudes. These primitives, with k quark-antiquark pairs and (n-2k) gluons, are taken in the (n-2)!/k! Melia basis, and are independent under the color-algebra Kleiss-Kuijf relations. This generalizes the color decomposition of Del Duca, Dixon, and Maltoni to an arbitrary number of quarks. The color coefficients in the new decomposition are given by compact expressions valid for arbitrary gauge group and representation. Considering the kinematic structure, we show through explicit calculations that color-kinematics duality holds for amplitudes with general configurations of gluons and massive quarks. The new (massive) amplitude relations that follow from the duality can be mapped to a well-defined subset of the familiar BCJ relations for gluons. They restrict the amplitude basis further down to (n-3)!(2k-2)/k! primitives, for two or more quark lines. We give a decomposition of the full amplitude in that basis. The presented results provide strong evidence that QCD obeys the color-kinematics duality, at least at tree level. The results are also applicable to supersymmetric and D-dimensional extensions of QCD.

==> anc/Examples456.m <==
(* ::Package:: *)

(* ::Input:: *)
(*(* Supplementary file for publication "Color-Kinematics Duality for QCD Amplitudes" by Henrik Johansson and Alexander Ochirov *)*)


(* ::Input:: *)
(*(* Sample calculations of 4-, 5- and 6-point examples *)*)


(* ::Input:: *)
(*(* NB! Please run QuarkGluonDecomposition.m first *)*)


(* ::Input:: *)
(*(* Four-point example *)*)
(*n=4;k=1;*)
(*CFactors=ColorFactor/@QuarkGluonBasis[n,k];*)
(*AmpKK=KKDecomposition[n,k]*)
(*AmpBCJ=BCJDecomposition[n,k]*)


(* ::Input:: *)
(*AmpKK/.{C[\[Sigma]__]:>ColorFactor[{\[Sigma]},n,k]}/.ToExplicitAdjointIndices[n,k]*)


(* ::Input:: *)
(*(* Decomposition in eq.(4.13) *)*)
(*AmpBCJ/.{C[\[Sigma]__]:>ColorFactor[{\[Sigma]},n,k]}/.ToExplicitAdjointIndices[n,k]*)


(* ::Input:: *)
(*(* Five-point example *)*)
(*n=5;k=2;*)
(*CFactors=ColorFactor/@QuarkGluonBasis[n,k];*)
(*AmpKK=KKDecomposition[n,k]*)
(*AmpBCJ=BCJDecomposition[n,k]*)


(* ::Input:: *)
(*(* Color factors as in eq.(3.24) *)*)
(*AmpKK/.{C[\[Sigma]__]:>ColorFactor[{\[Sigma]},n,k]}/.ToExplicitAdjointIndices[n,k]*)


(* ::Input:: *)
(*(* Decomposition equivalent to eq.(4.23) *)*)
(*AmpBCJ/.{C[\[Sigma]__]:>ColorFactor[{\[Sigma]},n,k]}/.ToExplicitAdjointIndices[n,k]*)


(* ::Input:: *)
(*(* Six-point example *)*)
(*n=6;k=3;*)
(*CFactors=ColorFactor/@QuarkGluonBasis[n,k];*)
(*(* Both decompositions coincide *)*)
(*AmpKK=KKDecomposition[n,k]*)
(*AmpBCJ=BCJDecomposition[n,k]*)


(* ::Input:: *)
(*(* Color factors as in eq. (3.24) *)*)
(*AmpKK/.{C[\[Sigma]__]:>ColorFactor[{\[Sigma]},n,k]}/.ToExplicitAdjointIndices[n,k]*)


(* ::Input:: *)
(*(* 6-point amplitude with 2 quark lines and 2 gluons *)*)
(*n=6;k=2;*)
(*CFactors=ColorFactor/@QuarkGluonBasis[n,k];*)
(*AmpKK=KKDecomposition[n,k]*)
(*AmpBCJ=BCJDecomposition[n,k]*)


==> anc/Examples456.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     63651,       1914]
NotebookOptionsPosition[     62142,       1859]
NotebookOutlinePosition[     62475,       1874]
CellTagsIndexPosition[     62432,       1871]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Supplementary", " ", "file", " ", "for", " ", "publication", 
    "\[IndentingNewLine]", "  ", "Color"}], "-", 
   RowBox[{
   "Kinematics", " ", "Duality", " ", "for", " ", "QCD", " ", "Amplitudes", 
    "\[IndentingNewLine]", "  ", "by", " ", "Henrik", " ", "Johansson", " ", 
    "and", " ", "Alexander", " ", "Ochirov"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.639218356574031*^9, 3.63921856534935*^9}, {
  3.6584769155114937`*^9, 3.6584769205575027`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Sample", " ", "calculations", " ", "of", " ", "4"}], "-"}], ",", 
   " ", 
   RowBox[{"5", "-", " ", 
    RowBox[{"and", " ", "6"}], "-", 
    RowBox[{"point", " ", "examples"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.639218632446205*^9, 3.6392186537018967`*^9}, {
  3.639226908509295*^9, 3.6392269089046793`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"NB", "!"}], " ", "Please", " ", "run", " ", 
   RowBox[{"QuarkGluonDecomposition", ".", "nb"}], " ", "first"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6392185872528477`*^9, 3.639218594750771*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Four", "-", 
    RowBox[{"point", " ", "example"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"n", "=", "4"}], ";", 
    RowBox[{"k", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CFactors", "=", 
     RowBox[{"ColorFactor", "/@", 
      RowBox[{"QuarkGluonBasis", "[", 
       RowBox[{"n", ",", "k"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"AmpKK", "=", 
    RowBox[{"KKDecomposition", "[", 
     RowBox[{"n", ",", "k"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"AmpBCJ", "=", 
    RowBox[{"BCJDecomposition", "[", 
     RowBox[{"n", ",", "k"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.639215325510495*^9, 3.639215353569748*^9}, {
   3.639215386361479*^9, 3.639215398896233*^9}, {3.639215435629179*^9, 
   3.6392154421230917`*^9}, 3.639217473278695*^9, {3.6392175110631857`*^9, 
   3.6392175325616407`*^9}, {3.6392176610353403`*^9, 3.639217715708295*^9}, {
   3.639217779681488*^9, 3.6392178864169893`*^9}, {3.639220223879899*^9, 
   3.63922022751886*^9}, {3.639220337441519*^9, 3.639220338356683*^9}, {
   3.63922037090653*^9, 3.639220371704576*^9}, 3.6392212195831633`*^9, {
   3.639221498134067*^9, 3.639221500054343*^9}, {3.6392225593208103`*^9, 
   3.639222560529706*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "]"}], " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.639222561109147*^9, 3.6392234071467323`*^9, 
  3.639223808312368*^9, 3.639225754713133*^9, 3.639227007041484*^9, 
  3.639227076716557*^9, 3.639751129449119*^9, 3.640285194921365*^9, 
  3.6584770824995213`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", 
   RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"C", "[", 
       RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.639222561109147*^9, 3.6392234071467323`*^9, 
  3.639223808312368*^9, 3.639225754713133*^9, 3.639227007041484*^9, 
  3.639227076716557*^9, 3.639751129449119*^9, 3.640285194921365*^9, 
  3.658477082502191*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AmpKK", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C", "[", "\[Sigma]__", "]"}], "\[RuleDelayed]", 
     RowBox[{"ColorFactor", "[", 
      RowBox[{
       RowBox[{"{", "\[Sigma]", "}"}], ",", "n", ",", "k"}], "]"}]}], "}"}]}],
   "/.", 
  RowBox[{"ToExplicitAdjointIndices", "[", 
   RowBox[{"n", ",", "k"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.639223417972095*^9, 3.639223460881575*^9}, {
  3.6392235416890507`*^9, 3.639223542993896*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"2", ",", "1"}], "]"}], ".", 
    RowBox[{"Tbar", "[", 
     RowBox[{
      RowBox[{"a", "[", "3", "]"}], ",", "1"}], "]"}], ".", 
    RowBox[{"Tbar", "[", 
     RowBox[{
      RowBox[{"a", "[", "4", "]"}], ",", "1"}], "]"}], ".", 
    RowBox[{"u", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}]}], "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "]"}], " ", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"2", ",", "1"}], "]"}], ".", 
    RowBox[{"Tbar", "[", 
     RowBox[{
      RowBox[{"a", "[", "4", "]"}], ",", "1"}], "]"}], ".", 
    RowBox[{"Tbar", "[", 
     RowBox[{
      RowBox[{"a", "[", "3", "]"}], ",", "1"}], "]"}], ".", 
    RowBox[{"u", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{{3.639223450850717*^9, 3.639223463015217*^9}, 
   3.639223543498633*^9, 3.639223808383534*^9, 3.639225754882223*^9, 
   3.639227007466907*^9, 3.639227076880309*^9, 3.6397511295175867`*^9, 
   3.640285195004984*^9, 3.658477082582761*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Decomposition", " ", "in", " ", 
    RowBox[{"eq", ".", 
     RowBox[{"(", "4.13", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"AmpBCJ", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"C", "[", "\[Sigma]__", "]"}], "\[RuleDelayed]", 
      RowBox[{"ColorFactor", "[", 
       RowBox[{
        RowBox[{"{", "\[Sigma]", "}"}], ",", "n", ",", "k"}], "]"}]}], 
     "}"}]}], "/.", 
   RowBox[{"ToExplicitAdjointIndices", "[", 
    RowBox[{"n", ",", "k"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.639220232437666*^9, 3.6392202355187693`*^9}, {
  3.63922064491463*^9, 3.6392206505914173`*^9}, {3.6392206878149347`*^9, 
  3.639220702668529*^9}, {3.639223619948471*^9, 3.639223622665588*^9}, {
  3.6392246588085527`*^9, 3.639224674181746*^9}, {3.63922846365709*^9, 
  3.6392284661971397`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", 
   RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ".", 
     RowBox[{"Tbar", "[", 
      RowBox[{
       RowBox[{"a", "[", "3", "]"}], ",", "1"}], "]"}], ".", 
     RowBox[{"Tbar", "[", 
      RowBox[{
       RowBox[{"a", "[", "4", "]"}], ",", "1"}], "]"}], ".", 
     RowBox[{"u", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"2", ",", "1"}], "]"}], ".", 
       RowBox[{"Tbar", "[", 
        RowBox[{
         RowBox[{"a", "[", "4", "]"}], ",", "1"}], "]"}], ".", 
       RowBox[{"Tbar", "[", 
        RowBox[{
         RowBox[{"a", "[", "3", "]"}], ",", "1"}], "]"}], ".", 
       RowBox[{"u", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.6392202359336433`*^9, {3.639220657587105*^9, 3.639220703040811*^9}, 
   3.6392210888355007`*^9, 3.639221222436509*^9, 3.639223623632352*^9, 
   3.639223808439526*^9, 3.639225755022833*^9, 3.63922700778023*^9, 
   3.639227076938593*^9, 3.639751129610405*^9, 3.640285195092066*^9, 
   3.658477082670403*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Five", "-", 
    RowBox[{"point", " ", "example"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"n", "=", "5"}], ";", 
    RowBox[{"k", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CFactors", "=", 
     RowBox[{"ColorFactor", "/@", 
      RowBox[{"QuarkGluonBasis", "[", 
       RowBox[{"n", ",", "k"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"AmpKK", "=", 
    RowBox[{"KKDecomposition", "[", 
     RowBox[{"n", ",", "k"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"AmpBCJ", "=", 
    RowBox[{"BCJDecomposition", "[", 
     RowBox[{"n", ",", "k"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.639217587492895*^9, 3.639217656063622*^9}, {
  3.639219548804818*^9, 3.639219570124217*^9}, {3.639219690006193*^9, 
  3.639219762058269*^9}, {3.6392198969915047`*^9, 3.6392199057120323`*^9}, {
  3.639220414011191*^9, 3.6392204142015257`*^9}, {3.639223687212368*^9, 
  3.6392236876636868`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}], " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}], " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.639223728733263*^9, 3.639223736267858*^9}, 
   3.63922380850102*^9, 3.639225406485283*^9, 3.6392257551386843`*^9, 
   3.639227007839736*^9, 3.639227076988503*^9, 3.639751129707099*^9, 
   3.639751178997548*^9, 3.6402851951770697`*^9, 3.6584770827554092`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "5"}], "]"}]}]]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "-", 
         SuperscriptBox[
          RowBox[{"m", "[", "4", "]"}], "2"], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "5"}], "]"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.639223728733263*^9, 3.639223736267858*^9}, 
   3.63922380850102*^9, 3.639225406485283*^9, 3.6392257551386843`*^9, 
   3.639227007839736*^9, 3.639227076988503*^9, 3.639751129707099*^9, 
   3.639751178997548*^9, 3.6402851951770697`*^9, 3.658477082758027*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Color", " ", "factors", " ", "as", " ", "in", " ", 
    RowBox[{"eq", ".", 
     RowBox[{"(", "3.24", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"AmpKK", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"C", "[", "\[Sigma]__", "]"}], "\[RuleDelayed]", 
      RowBox[{"ColorFactor", "[", 
       RowBox[{
        RowBox[{"{", "\[Sigma]", "}"}], ",", "n", ",", "k"}], "]"}]}], 
     "}"}]}], "/.", 
   RowBox[{"ToExplicitAdjointIndices", "[", 
    RowBox[{"n", ",", "k"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.639223417972095*^9, 3.639223460881575*^9}, {
   3.6392235416890507`*^9, 3.639223542993896*^9}, {3.639224253950635*^9, 
   3.639224280167109*^9}, 3.6392284683376923`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"A", "[", 
     RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4"}], "]"}]}], " ", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"2", ",", "1"}], "]"}], ".", 
    RowBox[{"Tbar", "[", 
     RowBox[{
      RowBox[{"a", "[", "5", "]"}], ",", "1"}], "]"}], ".", 
    RowBox[{"u", "[", 
     RowBox[{"3", ",", "2"}], "]"}], ".", 
    RowBox[{"T", "[", 
     RowBox[{
      RowBox[{"b", "[", "3", "]"}], ",", "2"}], "]"}], ".", 
    RowBox[{"Tbar", "[", 
     RowBox[{
      RowBox[{"b", "[", "3", "]"}], ",", "1"}], "]"}], ".", 
    RowBox[{"v", "[", 
     RowBox[{"4", ",", "2"}], "]"}], ".", 
    RowBox[{"u", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}]}], "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"2", ",", "1"}], "]"}], ".", 
       RowBox[{"u", "[", 
        RowBox[{"3", ",", "2"}], "]"}], ".", 
       RowBox[{"T", "[", 
        RowBox[{
         RowBox[{"b", "[", "3", "]"}], ",", "2"}], "]"}], ".", 
       RowBox[{"Tbar", "[", 
        RowBox[{
         RowBox[{"b", "[", "3", "]"}], ",", "1"}], "]"}], ".", 
       RowBox[{"T", "[", 
        RowBox[{
         RowBox[{"a", "[", "5", "]"}], ",", "2"}], "]"}], ".", 
       RowBox[{"v", "[", 
        RowBox[{"4", ",", "2"}], "]"}], ".", 
       RowBox[{"u", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}]}], "-", 
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{"2", ",", "1"}], "]"}], ".", 
      RowBox[{"u", "[", 
       RowBox[{"3", ",", "2"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], ",", "2"}], "]"}], ".", 
      RowBox[{"Tbar", "[", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], ",", "1"}], "]"}], ".", 
      RowBox[{"Tbar", "[", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], ",", "1"}], "]"}], ".", 
      RowBox[{"v", "[", 
       RowBox[{"4", ",", "2"}], "]"}], ".", 
      RowBox[{"u", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"2", ",", "1"}], "]"}], ".", 
    RowBox[{"u", "[", 
     RowBox[{"3", ",", "2"}], "]"}], ".", 
    RowBox[{"T", "[", 
     RowBox[{
      RowBox[{"b", "[", "3", "]"}], ",", "2"}], "]"}], ".", 
    RowBox[{"Tbar", "[", 
     RowBox[{
      RowBox[{"b", "[", "3", "]"}], ",", "1"}], "]"}], ".", 
    RowBox[{"v", "[", 
     RowBox[{"4", ",", "2"}], "]"}], ".", 
    RowBox[{"Tbar", "[", 
     RowBox[{
      RowBox[{"a", "[", "5", "]"}], ",", "1"}], "]"}], ".", 
    RowBox[{"u", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{{3.639223733153427*^9, 3.6392237370876417`*^9}, 
   3.6392238086671257`*^9, 3.639225407876512*^9, 3.6392257552388887`*^9, 
   3.639227008266582*^9, 3.6392270770664797`*^9, 3.639751129789885*^9, 
   3.640285195256761*^9, 3.6584770828332167`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Decomposition", " ", "equivalent", " ", "to", " ", 
    RowBox[{"eq", ".", 
     RowBox[{"(", "4.23", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"AmpBCJ", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"C", "[", "\[Sigma]__", "]"}], "\[RuleDelayed]", 
      RowBox[{"ColorFactor", "[", 
       RowBox[{
        RowBox[{"{", "\[Sigma]", "}"}], ",", "n", ",", "k"}], "]"}]}], 
     "}"}]}], "/.", 
   RowBox[{"ToExplicitAdjointIndices", "[", 
    RowBox[{"n", ",", "k"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.639220232437666*^9, 3.6392202355187693`*^9}, {
  3.63922064491463*^9, 3.6392206505914173`*^9}, {3.6392206878149347`*^9, 
  3.639220702668529*^9}, {3.639223619948471*^9, 3.639223622665588*^9}, {
  3.63922847916786*^9, 3.639228510691234*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"2", ",", "1"}], "]"}], ".", 
       RowBox[{"u", "[", 
        RowBox[{"3", ",", "2"}], "]"}], ".", 
       RowBox[{"T", "[", 
        RowBox[{
         RowBox[{"b", "[", "3", "]"}], ",", "2"}], "]"}], ".", 
       RowBox[{"Tbar", "[", 
        RowBox[{
         RowBox[{"b", "[", "3", "]"}], ",", "1"}], "]"}], ".", 
       RowBox[{"v", "[", 
        RowBox[{"4", ",", "2"}], "]"}], ".", 
       RowBox[{"Tbar", "[", 
        RowBox[{
         RowBox[{"a", "[", "5", "]"}], ",", "1"}], "]"}], ".", 
       RowBox[{"u", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"2", ",", "1"}], "]"}], ".", 
        RowBox[{"Tbar", "[", 
         RowBox[{
          RowBox[{"a", "[", "5", "]"}], ",", "1"}], "]"}], ".", 
        RowBox[{"u", "[", 
         RowBox[{"3", ",", "2"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{
          RowBox[{"b", "[", "3", "]"}], ",", "2"}], "]"}], ".", 
        RowBox[{"Tbar", "[", 
         RowBox[{
          RowBox[{"b", "[", "3", "]"}], ",", "1"}], "]"}], ".", 
        RowBox[{"v", "[", 
         RowBox[{"4", ",", "2"}], "]"}], ".", 
        RowBox[{"u", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "5"}], "]"}]}]]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"2", ",", "1"}], "]"}], ".", 
       RowBox[{"u", "[", 
        RowBox[{"3", ",", "2"}], "]"}], ".", 
       RowBox[{"T", "[", 
        RowBox[{
         RowBox[{"b", "[", "3", "]"}], ",", "2"}], "]"}], ".", 
       RowBox[{"Tbar", "[", 
        RowBox[{
         RowBox[{"b", "[", "3", "]"}], ",", "1"}], "]"}], ".", 
       RowBox[{"T", "[", 
        RowBox[{
         RowBox[{"a", "[", "5", "]"}], ",", "2"}], "]"}], ".", 
       RowBox[{"v", "[", 
        RowBox[{"4", ",", "2"}], "]"}], ".", 
       RowBox[{"u", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}]}], "-", 
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{"2", ",", "1"}], "]"}], ".", 
      RowBox[{"u", "[", 
       RowBox[{"3", ",", "2"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], ",", "2"}], "]"}], ".", 
      RowBox[{"Tbar", "[", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], ",", "1"}], "]"}], ".", 
      RowBox[{"Tbar", "[", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], ",", "1"}], "]"}], ".", 
      RowBox[{"v", "[", 
       RowBox[{"4", ",", "2"}], "]"}], ".", 
      RowBox[{"u", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"2", ",", "1"}], "]"}], ".", 
        RowBox[{"Tbar", "[", 
         RowBox[{
          RowBox[{"a", "[", "5", "]"}], ",", "1"}], "]"}], ".", 
        RowBox[{"u", "[", 
         RowBox[{"3", ",", "2"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{
          RowBox[{"b", "[", "3", "]"}], ",", "2"}], "]"}], ".", 
        RowBox[{"Tbar", "[", 
         RowBox[{
          RowBox[{"b", "[", "3", "]"}], ",", "1"}], "]"}], ".", 
        RowBox[{"v", "[", 
         RowBox[{"4", ",", "2"}], "]"}], ".", 
        RowBox[{"u", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "-", 
         SuperscriptBox[
          RowBox[{"m", "[", "4", "]"}], "2"], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "5"}], "]"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.639223734899323*^9, 3.639223738286058*^9}, 
   3.6392238089316387`*^9, {3.63922540343998*^9, 3.639225408553968*^9}, 
   3.6392257553536453`*^9, 3.639227008787426*^9, 3.639227077157229*^9, 
   3.639751129899076*^9, 3.640285195353716*^9, 3.658477082919187*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Six", "-", 
    RowBox[{"point", " ", "example"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"n", "=", "6"}], ";", 
    RowBox[{"k", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CFactors", "=", 
     RowBox[{"ColorFactor", "/@", 
      RowBox[{"QuarkGluonBasis", "[", 
       RowBox[{"n", ",", "k"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Both", " ", "decompositions", " ", "coincide"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"AmpKK", "=", 
    RowBox[{"KKDecomposition", "[", 
     RowBox[{"n", ",", "k"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"AmpBCJ", "=", 
    RowBox[{"BCJDecomposition", "[", 
     RowBox[{"n", ",", "k"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.63922111672456*^9, 3.639221127976306*^9}, {
   3.639223681775795*^9, 3.639223682353278*^9}, {3.639226609381095*^9, 
   3.639226622679143*^9}, 3.639227112288336*^9, {3.639227325345015*^9, 
   3.63922738284153*^9}, {3.6392284199532843`*^9, 3.63922842464758*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}], 
   " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "4"}], "]"}], 
   " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "4"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4", ",", "6"}], "]"}], 
   " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4", ",", "6"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "3", ",", "4"}], "]"}], 
   " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "3", ",", "4"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.63922372983925*^9, 3.639223739816112*^9}, 
   3.639223808992557*^9, 3.639225755713629*^9, 3.639227008843451*^9, 
   3.639227077248795*^9, 3.639751129994973*^9, 3.640285195434774*^9, 
   3.658477083012247*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}], 
   " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "4"}], "]"}], 
   " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "4"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4", ",", "6"}], "]"}], 
   " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4", ",", "6"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "3", ",", "4"}], "]"}], 
   " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "3", ",", "4"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.63922372983925*^9, 3.639223739816112*^9}, 
   3.639223808992557*^9, 3.639225755713629*^9, 3.639227008843451*^9, 
   3.639227077248795*^9, 3.639751129994973*^9, 3.640285195434774*^9, 
   3.658477083015607*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Color", " ", "factors", " ", "as", " ", "in", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", "3.24", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"AmpKK", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"C", "[", "\[Sigma]__", "]"}], "\[RuleDelayed]", 
      RowBox[{"ColorFactor", "[", 
       RowBox[{
        RowBox[{"{", "\[Sigma]", "}"}], ",", "n", ",", "k"}], "]"}]}], 
     "}"}]}], "/.", 
   RowBox[{"ToExplicitAdjointIndices", "[", 
    RowBox[{"n", ",", "k"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.639223417972095*^9, 3.639223460881575*^9}, {
  3.6392235416890507`*^9, 3.639223542993896*^9}, {3.639224286087411*^9, 
  3.6392242865988007`*^9}, {3.639224360816278*^9, 3.639224371565823*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "4"}], "]"}], 
   " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{"2", ",", "1"}], "]"}], ".", 
      RowBox[{"u", "[", 
       RowBox[{"3", ",", "2"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], ",", "2"}], "]"}], ".", 
      RowBox[{"Tbar", "[", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], ",", "1"}], "]"}], ".", 
      RowBox[{"u", "[", 
       RowBox[{"5", ",", "3"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], ",", "3"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], ",", "2"}], "]"}], ".", 
      RowBox[{"v", "[", 
       RowBox[{"6", ",", "3"}], "]"}], ".", 
      RowBox[{"v", "[", 
       RowBox[{"4", ",", "2"}], "]"}], ".", 
      RowBox[{"u", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{"2", ",", "1"}], "]"}], ".", 
      RowBox[{"u", "[", 
       RowBox[{"3", ",", "2"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], ",", "2"}], "]"}], ".", 
      RowBox[{"Tbar", "[", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], ",", "1"}], "]"}], ".", 
      RowBox[{"u", "[", 
       RowBox[{"5", ",", "3"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], ",", "3"}], "]"}], ".", 
      RowBox[{"Tbar", "[", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], ",", "1"}], "]"}], ".", 
      RowBox[{"v", "[", 
       RowBox[{"6", ",", "3"}], "]"}], ".", 
      RowBox[{"v", "[", 
       RowBox[{"4", ",", "2"}], "]"}], ".", 
      RowBox[{"u", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}], 
   " ", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"2", ",", "1"}], "]"}], ".", 
    RowBox[{"u", "[", 
     RowBox[{"3", ",", "2"}], "]"}], ".", 
    RowBox[{"T", "[", 
     RowBox[{
      RowBox[{"b", "[", "3", "]"}], ",", "2"}], "]"}], ".", 
    RowBox[{"Tbar", "[", 
     RowBox[{
      RowBox[{"b", "[", "3", "]"}], ",", "1"}], "]"}], ".", 
    RowBox[{"v", "[", 
     RowBox[{"4", ",", "2"}], "]"}], ".", 
    RowBox[{"u", "[", 
     RowBox[{"5", ",", "2"}], "]"}], ".", 
    RowBox[{"T", "[", 
     RowBox[{
      RowBox[{"b", "[", "5", "]"}], ",", "2"}], "]"}], ".", 
    RowBox[{"Tbar", "[", 
     RowBox[{
      RowBox[{"b", "[", "5", "]"}], ",", "1"}], "]"}], ".", 
    RowBox[{"v", "[", 
     RowBox[{"6", ",", "2"}], "]"}], ".", 
    RowBox[{"u", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}]}], "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4", ",", "6"}], "]"}], 
   " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{"2", ",", "1"}], "]"}], ".", 
      RowBox[{"u", "[", 
       RowBox[{"5", ",", "2"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], ",", "2"}], "]"}], ".", 
      RowBox[{"Tbar", "[", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], ",", "1"}], "]"}], ".", 
      RowBox[{"u", "[", 
       RowBox[{"3", ",", "3"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], ",", "3"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], ",", "2"}], "]"}], ".", 
      RowBox[{"v", "[", 
       RowBox[{"4", ",", "3"}], "]"}], ".", 
      RowBox[{"v", "[", 
       RowBox[{"6", ",", "2"}], "]"}], ".", 
      RowBox[{"u", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{"2", ",", "1"}], "]"}], ".", 
      RowBox[{"u", "[", 
       RowBox[{"5", ",", "2"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], ",", "2"}], "]"}], ".", 
      RowBox[{"Tbar", "[", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], ",", "1"}], "]"}], ".", 
      RowBox[{"u", "[", 
       RowBox[{"3", ",", "3"}], "]"}], ".", 
      RowBox[{"T", "[", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], ",", "3"}], "]"}], ".", 
      RowBox[{"Tbar", "[", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], ",", "1"}], "]"}], ".", 
      RowBox[{"v", "[", 
       RowBox[{"4", ",", "3"}], "]"}], ".", 
      RowBox[{"v", "[", 
       RowBox[{"6", ",", "2"}], "]"}], ".", 
      RowBox[{"u", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "3", ",", "4"}], "]"}], 
   " ", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"2", ",", "1"}], "]"}], ".", 
    RowBox[{"u", "[", 
     RowBox[{"5", ",", "2"}], "]"}], ".", 
    RowBox[{"T", "[", 
     RowBox[{
      RowBox[{"b", "[", "5", "]"}], ",", "2"}], "]"}], ".", 
    RowBox[{"Tbar", "[", 
     RowBox[{
      RowBox[{"b", "[", "5", "]"}], ",", "1"}], "]"}], ".", 
    RowBox[{"v", "[", 
     RowBox[{"6", ",", "2"}], "]"}], ".", 
    RowBox[{"u", "[", 
     RowBox[{"3", ",", "2"}], "]"}], ".", 
    RowBox[{"T", "[", 
     RowBox[{
      RowBox[{"b", "[", "3", "]"}], ",", "2"}], "]"}], ".", 
    RowBox[{"Tbar", "[", 
     RowBox[{
      RowBox[{"b", "[", "3", "]"}], ",", "1"}], "]"}], ".", 
    RowBox[{"v", "[", 
     RowBox[{"4", ",", "2"}], "]"}], ".", 
    RowBox[{"u", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{3.639223741305773*^9, 3.639223809485866*^9, 
  3.639225755800061*^9, 3.639227009389678*^9, 3.639227077331983*^9, 
  3.639751130082923*^9, 3.6402851955486097`*^9, 3.6584770830871897`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"6", "-", 
    RowBox[{
    "point", " ", "amplitude", " ", "with", " ", "2", " ", "quark", " ", 
     "lines", " ", "and", " ", "2", " ", "gluons"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"n", "=", "6"}], ";", 
    RowBox[{"k", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CFactors", "=", 
     RowBox[{"ColorFactor", "/@", 
      RowBox[{"QuarkGluonBasis", "[", 
       RowBox[{"n", ",", "k"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"AmpKK", "=", 
    RowBox[{"KKDecomposition", "[", 
     RowBox[{"n", ",", "k"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"AmpBCJ", "=", 
    RowBox[{"BCJDecomposition", "[", 
     RowBox[{"n", ",", "k"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6392259579005938`*^9, 3.6392259629426937`*^9}, {
  3.639228404167324*^9, 3.639228417569582*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}], 
   " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "5"}], "]"}], 
   " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "5"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4", ",", "6"}], "]"}], 
   " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4", ",", "6"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "4"}], "]"}], 
   " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "4"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "4", ",", "5"}], "]"}], 
   " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "4", ",", "5"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "5", ",", "4"}], "]"}], 
   " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "5", ",", "4"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4", ",", "6"}], "]"}], 
   " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4", ",", "6"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "6", ",", "4"}], "]"}], 
   " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "6", ",", "4"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "3", ",", "4"}], "]"}], 
   " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "3", ",", "4"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "6", ",", "3", ",", "4", ",", "5"}], "]"}], 
   " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "6", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "6", ",", "3", ",", "5", ",", "4"}], "]"}], 
   " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "6", ",", "3", ",", "5", ",", "4"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "3", ",", "4"}], "]"}], 
   " ", 
   RowBox[{"C", "[", 
    RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "3", ",", "4"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.6392259714115057`*^9, 3.639227009480166*^9, 
  3.639227077423841*^9, 3.639751130154546*^9, 3.640285195659416*^9, 
  3.658477083185973*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4", ",", "6"}], "]"}], 
   " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4", ",", "6"}], "]"}], 
     "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "3", ",", "5", ",", "4"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "6"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4", ",", "6"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "-", 
         SuperscriptBox[
          RowBox[{"m", "[", "4", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"m", "[", "6", "]"}], "2"], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"5", ",", "6"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "5"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "3", ",", "4"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"m", "[", "3", "]"}], "2"], "-", 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "3", ",", "4"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"m", "[", "2", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"m", "[", "3", "]"}], "2"], "-", 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "5"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], ")"}]}]]}], ")"}]}], 
  "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "4"}], "]"}], 
   " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "4"}], "]"}], 
     "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "3", ",", "5", ",", "4"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "-", 
         SuperscriptBox[
          RowBox[{"m", "[", "4", "]"}], "2"], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "6"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "6"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "6", ",", "4"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "-", 
         SuperscriptBox[
          RowBox[{"m", "[", "4", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"m", "[", "6", "]"}], "2"], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"5", ",", "6"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "5"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "3", ",", "4"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"m", "[", "3", "]"}], "2"], "-", 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "-", 
         SuperscriptBox[
          RowBox[{"m", "[", "4", "]"}], "2"], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "6"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "3", ",", "4"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "-", 
         SuperscriptBox[
          RowBox[{"m", "[", "4", "]"}], "2"], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "6"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"m", "[", "2", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"m", "[", "3", "]"}], "2"], "-", 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "5"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], ")"}]}]]}], ")"}]}], 
  "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "4", ",", "5"}], "]"}], 
   " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "4", ",", "5"}], "]"}], 
     "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "6", ",", "4"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "5"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "3", ",", "4", ",", "5"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "-", 
         SuperscriptBox[
          RowBox[{"m", "[", "4", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"m", "[", "5", "]"}], "2"], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "6"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"4", ",", "6"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"5", ",", "6"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "6"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "3", ",", "4"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"m", "[", "3", "]"}], "2"], "-", 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "3", ",", "4"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"m", "[", "2", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"m", "[", "3", "]"}], "2"], "-", 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "6"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], ")"}]}]]}], ")"}]}], 
  "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "5", ",", "4"}], "]"}], 
   " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "5", ",", "4"}], "]"}], 
     "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "6", ",", "4"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "-", 
         SuperscriptBox[
          RowBox[{"m", "[", "4", "]"}], "2"], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "5"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "3", ",", "5", ",", "4"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "-", 
         SuperscriptBox[
          RowBox[{"m", "[", "4", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"m", "[", "5", "]"}], "2"], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "6"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"4", ",", "6"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"5", ",", "6"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "6"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "3", ",", "4"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"m", "[", "3", "]"}], "2"], "-", 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "-", 
         SuperscriptBox[
          RowBox[{"m", "[", "4", "]"}], "2"], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "3", ",", "4"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "-", 
         SuperscriptBox[
          RowBox[{"m", "[", "4", "]"}], "2"], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"m", "[", "2", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"m", "[", "3", "]"}], "2"], "-", 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "6"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], ")"}]}]]}], ")"}]}], 
  "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}], 
   " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}], 
     "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "3", ",", "4", ",", "5"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "6"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4", ",", "6"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "-", 
         SuperscriptBox[
          RowBox[{"m", "[", "6", "]"}], "2"], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"5", ",", "6"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "5"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "3", ",", "4"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"m", "[", "3", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"m", "[", "4", "]"}], "2"], "-", 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "5"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "3", ",", "4"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"m", "[", "2", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"m", "[", "3", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"m", "[", "4", "]"}], "2"], "-", 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "5"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], ")"}]}]]}], ")"}]}], 
  "+", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "5"}], "]"}], 
   " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"C", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "5"}], "]"}], 
     "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4", ",", "6"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "5"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "3", ",", "4", ",", "5"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "-", 
         SuperscriptBox[
          RowBox[{"m", "[", "5", "]"}], "2"], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "6"}], "]"}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"5", ",", "6"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "6"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "3", ",", "4"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"m", "[", "3", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"m", "[", "4", "]"}], "2"], "-", 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "6"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "3", ",", "4"}], 
        "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"m", "[", "2", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"m", "[", "3", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"m", "[", "4", "]"}], "2"], "-", 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "6"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"4", ",", "6"}], "]"}], "-", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], ")"}]}]]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.6392259714115057`*^9, 3.639227009480166*^9, 
  3.639227077423841*^9, 3.639751130154546*^9, 3.640285195659416*^9, 
  3.658477083267974*^9}]
}, Open  ]]
},
WindowSize->{1543, 876},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Linux x86 (64-bit) (June 27, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 530, 11, 77, "Input"],
Cell[1091, 33, 395, 10, 32, "Input"],
Cell[1489, 45, 263, 6, 32, "Input"],
Cell[CellGroupData[{
Cell[1777, 55, 1314, 28, 121, "Input"],
Cell[3094, 85, 623, 15, 32, "Output"],
Cell[3720, 102, 984, 28, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4741, 135, 488, 13, 32, "Input"],
Cell[5232, 150, 1176, 33, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6445, 188, 878, 21, 55, "Input"],
Cell[7326, 211, 1649, 48, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9012, 264, 1016, 24, 121, "Input"],
Cell[10031, 290, 919, 21, 32, "Output"],
Cell[10953, 313, 2044, 57, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13034, 375, 772, 19, 55, "Input"],
Cell[13809, 396, 3095, 90, 77, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16941, 491, 844, 20, 55, "Input"],
Cell[17788, 513, 4863, 141, 190, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22688, 659, 1108, 26, 143, "Input"],
Cell[23799, 687, 1175, 33, 32, "Output"],
Cell[24977, 722, 1175, 33, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26189, 760, 799, 19, 55, "Input"],
Cell[26991, 781, 5840, 174, 143, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32868, 960, 920, 24, 121, "Input"],
Cell[33791, 986, 2928, 88, 77, "Output"],
Cell[36722, 1076, 25404, 780, 666, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/QuarkGluonDecomposition.m <==
(* ::Package:: *)

(* ::Input:: *)
(*(* Supplementary file for publication "Color-Kinematics Duality for QCD Amplitudes" by Henrik Johansson and Alexander Ochirov *)*)


(* ::Input:: *)
(*(* Quark-gluon amplitude basis with A(1,2,\[Sigma]) with flattened quark bracket structure *)*)
(*KKBasis[n_Integer,k_Integer]:=RotateLeft[#,Position[#,1][[1,1]]-1]&/@Flatten/@QuarkGluonBasis[n,k];*)


(* ::Input:: *)
(*(* Quark-gluon BCJ amplitude basis with A(1,2,r,\[Sigma]) with flattened quark bracket structure *)*)
(*BCJBasis[n_Integer,k_Integer]:=Select[KKBasis[n,k],(#[[3]]==3)||(#[[3]]<2k&&OddQ[#[[3]]])&];*)


(* ::Input:: *)
(*(* Quark-gluon amplitude basis with A(2,\[Sigma],1) with full quark bracket structure *)*)
(*QuarkGluonBasis[n_Integer,k_Integer]:=*)
(*Module[{i,j,Args,Rules,Perms=Permutations[Range[2,k]]},If[n<2k,Return[{}];];*)
(*If[k==0||k==1,Return[Append[Prepend[#,2],1]&/@Permutations[Range[3,n]]]];*)
(*Rules=Table[Flatten[{X[#]->"{"<>ToString[2Perms[[i,#]]-1],Y[#]->ToString[2Perms[[i,#]]]<>"}"}&/@Range[k-1]],{i,1,Length[Perms]}];*)
(*Args=Flatten[DyckWordsNumbered[2k-2]/.Rules,1];*)
(*For[i=2k+1,i<=n,i++,*)
(*For[j=1,j<=Length[Args],j++,Args[[j]]=Insert[Args[[j]],ToString[i],#]&/@Range[Length[Args[[j]]]+1];];Args=Flatten[Args,1];];*)
(*Return[ToExpression[ToString[Append[Prepend[#,2],1]&/@Args]]];];*)
(*(* Constructs the list of Dyck words with numbered pairs of X and Y *)*)
(*DyckWordsNumbered[n_Integer]:=Module[{b,B,DyckWords},*)
(*If[OddQ[n],0,DyckWords=Select[Table[b=0;\[Sigma] /. {0:>X[++b],1:>Y[b--]},{\[Sigma],Permutations[Join[Table[0,{n/2}],Table[1,{n/2}]]]}],FreeQ[#,0]&]/.{X[_]:>X,Y[_]:>Y};*)
(*Table[B=Table[0,{n/2}];\[Sigma] /. {X:>X[(++B[[Position[B,0][[1,1]]]])(n/2+1-Position[Reverse[B],1][[1,1]])],Y:>Y[(n/2+1-Position[Reverse[B],1][[1,1]])(++B[[-Position[Reverse[B],1][[1,1]]]])/2]},{\[Sigma],DyckWords}]]];*)


(* ::Input:: *)
(*(* Kleiss-Kuijf relation: A(1,\[Beta],2,\[Alpha]) = (-1)^Subscript[n, \[Beta]] Underscript[\[Sum], \[Sigma]=\[Alpha] \:0428 (\[Beta]^T) ]A(1,2,\[Sigma]) *)*)
(*KK[p1_,\[Beta]_List,p2_,\[Alpha]_List]:=Module[{a,b,i,j},A[p1,Sequence@@\[Beta],p2,Sequence@@\[Alpha]]==(-1)^Length[\[Beta]] Total[A[p1,p2,Sequence@@#]&/@Table[i=j=0;\[Sigma] /. {a:>\[Alpha][[i=i+1]],b:>\[Beta][[-(j=j+1)]]},{\[Sigma],Permutations[Join[ConstantArray[a,Length[\[Alpha]]],ConstantArray[b,Length[\[Beta]]]]]}]]];*)


(* ::Input:: *)
(*(* BCJ relation: A(1,2,\[Alpha],3,\[Beta]) = Underscript[\[Sum], \[Sigma]=S(\[Alpha])\:0428 \[Beta] ]A(1,2,3,\[Sigma]) \!\( *)
(*\*UnderoverscriptBox[\(\[Product]\), \(i = 4\), \(\(|\)\(\[Alpha]\)\(|\)\)]*)
(*\*FractionBox[\(\[ScriptCapitalF]\((3, \[Sigma], 1 | i)\)\), \( *)
(*\*SubscriptBox[\(s\), \(2, 4,  ... , i\)] - *)
(*\*SubsuperscriptBox[\(m\), \(2\), \(2\)]\)]\) *)*)
(*BCJ[p1_,p2_,\[Alpha]_List,p3_,\[Beta]_List]:=Module[{BCJstraight,a,b,\[Rho],F,G,t,h,k,p=3+Length[\[Alpha]],n=3+Length[\[Alpha]]+Length[\[Beta]]},*)
(*a=Range[4,p];b=Range[p+1,n];*)
(*G[i_,j_]:=If[i<j||j==1||j==3,s[i,j]-m[j]^2,0];*)
(*t[i_]:=If[i==p+1,0,If[i==3,t[5],Position[\[Rho],i][[1,1]]]];*)
(*F[r_,i_]:=(\[Rho]=r;If[t[i-1]<t[i],Sum[G[i,\[Rho][[l]]],{l,t[i],n-1}],0]+If[t[i-1]>t[i],-Sum[G[i,\[Rho][[l]]],{l,1,t[i]}],0]+(If[t[i-1]<t[i]<t[i+1],1,0]+If[t[i-1]>t[i]>t[i+1],-1,0]) (s[2,Sequence@@Range[4,i]]-m[2]^2));*)
(*BCJstraight=(A[1,2,Sequence@@a,3,Sequence@@b]==Total[A[1,2,3,Sequence@@#] Product[F[Flatten[{3,#,1}],i]/(s[2,Sequence@@Range[4,i]]-m[2]^2),{i,4,p}]&/@Table[h=0;\[Sigma] /. 0:>b[[h=h+1]],{\[Sigma],Permutations[Join[a,b 0]]}]]);*)
(*BCJstraight/.{i_Integer/;i>0:>k[i]}/.{k[1]->p1,k[2]->p2,k[3]->p3,k[i_]/;i<=p:>\[Alpha][[i-3]],k[i_]/;i>p:>\[Beta][[i-p]]}]/.{s[P__]:>s@@Sort[{P}]};*)


(* ::Input:: *)
(*(* New mixed decomposition Subscript[\[ScriptCapitalA], n,k] = Underscript[\[Sum], \[Sigma] ]C(1,2,\[Sigma]) A(1,2,\[Sigma]) *)*)
(*KKDecomposition[n_Integer,k_Integer]:=Sum[C[Sequence@@\[Sigma]]A[Sequence@@\[Sigma]],{\[Sigma],KKBasis[n,k]}];*)


(* ::Input:: *)
(*(* New mixed decomposition Subscript[\[ScriptCapitalA], n,k] = Underscript[\[Sum], {r,\[Sigma]} ]A(1,2,r,\[Sigma]})(C(1,2,r,\[Sigma]) + Underscript[\[Sum], \[Beta]\[Subset]\[Sigma] ]Underscript[\[Sum], \[Sigma]\[Element]S(\[Sigma]\\[Beta]) ]C(1,2,\[Alpha],r,\[Beta]) \!\( *)
(*\*UnderoverscriptBox[\(\[Product]\), \(i = 1\), \(\(|\)\(\[Alpha]\)\(|\)\)]*)
(*\*FractionBox[\(\[ScriptCapitalF]\((3, \[Sigma], 1 | i)\)\), \( *)
(*\*SubscriptBox[\(s\), \(2, *)
(*\*SubscriptBox[\(\[Alpha]\), \(1\)],  ... , *)
(*\*SubscriptBox[\(\[Alpha]\), \(i\)]\)] - *)
(*\*SubsuperscriptBox[\(m\), \(2\), \(2\)]\)]\)) *)*)
(*BCJDecomposition[n_Integer,k_Integer]:=Sum[A[Sequence@@\[Sigma]](C[Sequence@@\[Sigma]]+Sum[Sum[C[\[Sigma][[1]],\[Sigma][[2]],Sequence@@\[Alpha],\[Sigma][[3]],Sequence@@\[Beta]]Product[BCJFunction[\[Sigma][[1]],\[Sigma][[2]],\[Sigma][[3]],\[Alpha],\[Beta],Drop[\[Sigma],3],\[Alpha][[i]]]/(s[\[Sigma][[2]],Sequence@@Take[\[Alpha],i]]-m[\[Sigma][[2]]]^2),{i,1,Length[\[Alpha]]}],{\[Alpha],Permutations[Complement[Drop[\[Sigma],3],\[Beta]]]}],{\[Beta],Select[Subsets[Drop[\[Sigma],3],Length[\[Sigma]]-4],Union[#,DeleteCases[Range[3,2k],\[Sigma][[3]]]]==Sort[#]&]}]),{\[Sigma],BCJBasis[n,k]}]/.{s[P__]:>s@@Sort[{P}]};*)


(* ::Input:: *)
(*(* BCJ function \[ScriptCapitalF](\[Rho]|i) defined for any \[Alpha] and \[Beta] *)*)
(*BCJFunction[p1_,p2_,p3_,\[Alpha]_List,\[Beta]_List,\[Sigma]_List,i_]:=Module[{k,p=3+Length[\[Alpha]],n=3+Length[\[Alpha]]+Length[\[Beta]]},*)
(*BCJFunction[Flatten[{3,\[Sigma]/.{j_Integer:>k[j]}/.{k[j_]/;MemberQ[\[Alpha],j]:>3+Position[\[Alpha],j][[1,1]],k[j_]/;MemberQ[\[Beta],j]:>p+Position[\[Beta],j][[1,1]]},1}],3+Position[\[Alpha],i][[1,1]],p]/.{j_Integer/;j>0:>k[j]}/.{k[1]->p1,k[2]->p2,k[3]->p3,k[j_]/;j<=p:>\[Alpha][[j-3]],k[j_]/;j>p:>\[Beta][[j-p]]}];*)
(*(* BCJ function \[ScriptCapitalF](\[Rho]|i) defined for canonic ordering of \[Alpha] and \[Beta] and a given p *)*)
(*BCJFunction[\[Rho]_List,i_Integer,p_Integer]:=Module[{G,t},*)
(*G[ii_,j_]:=If[ii<j||j==1||j==3,s[ii,j]-m[j]^2,0];*)
(*t[ii_]:=If[ii==p+1,0,If[ii==3,t[5],Position[\[Rho],ii][[1,1]]]];*)
(*If[t[i-1]<t[i],Sum[G[i,\[Rho][[l]]],{l,t[i],Length[\[Rho]]}],0]+If[t[i-1]>t[i],-Sum[G[i,\[Rho][[l]]],{l,1,t[i]}],0]+(If[t[i-1]<t[i]<t[i+1],1,0]+If[t[i-1]>t[i]>t[i+1],-1,0]) (s[2,Sequence@@Range[4,i]]-m[2]^2)];*)


(* ::Input:: *)
(*(* Color factor C(1,2,\[Sigma]) as a sum of contributions in explicit form *)*)
(*ColorFactor[Args_List,n_Integer,k_Integer]:=Plus@@(Dot@@@ColorFactorExpand[ColorFactorCompact[QuarkGluonBasis[n,k][[Position[KKBasis[n,k],Args][[1,1]]]]]])//.{Dot[A___,-b_,C___]:>-Dot[A,b,C]};*)
(*(* Color factor for quark-gluon primitive {2,...{3,...,4}..,1} in the compact \[CapitalXi]-notation *)*)
(*ColorFactorCompact[Args_List]:=*)
(*Module[{i,level,IfFirst,IfLast,ArgsReversed,Positions,PositionsReversed,Result},*)
(*Result=Replace[Args,{1->u[1,1],2->v[2,1]},{1}];Positions=Position[Args,#]&/@Sort[Flatten[Args]];*)
(*ArgsReversed=Reverse[Args,Range[Depth[Args]-1]];PositionsReversed=Position[ArgsReversed,#]&/@Sort[Flatten[Args]];*)
(*For[i=3,i<= Max[Args],i++,*)
(*level=Length[Position[Args,i][[1]]];IfFirst=(Positions[[i,1,-1]]==1);IfLast=(PositionsReversed[[i,1,-1]]==1);*)
(*Result=Replace[Result,{i/;IfFirst:>Sequence[u[i,level],-T[i,level],X[i,level-1]],i/;IfLast:>v[i,level],i/;And[Not[IfFirst],Not[IfLast]]:>X[i,level]},{Length[Positions[[i,1]]]}];];*)
(*Return[Flatten[Delete[Result,Position[Result,X[_,0]]]/.{X[i_,1]:>Tbar[i,1]}]];];*)
(*(* Converts the color factor from the compact \[CapitalXi]-notation to list of contributions in standard notation *)*)
(*ColorFactorExpand[CFactor_List]:=Module[{i,Xs=Cases[CFactor,X[_,_Integer]],Result=CFactor},If[Xs=={},Return[{Result}];];*)
(*For[i=1,i<=Length[Xs],i++,Result=ReplaceAll[Result,Xs[[i]]->T[Xs[[i,1]],#]]&/@Range[Xs[[i,2]]]];*)
(*Return[Flatten[Result,Max[0,Length[Xs]-1]]/.{T[i_,1]:>Tbar[i,1]}];];*)


(* ::Input:: *)
(*(* Replacement rule to make adjoint indices explicit *)*)
(*ToExplicitAdjointIndices[n_Integer,k_Integer]:={T[i_,l_]/;i>2k:>T[a[i],l],T[i_,l_]/;i<=2k:>T[b[i],l],Tbar[i_,l_]/;i>2k:>Tbar[a[i],l],Tbar[i_,l_]/;i<=2k:>Tbar[b[i],l],X[i_,l_]/;i>2k:>X[a[i],l],X[i_,l_]/;i<=2k:>X[b[i],l]};*)


==> anc/QuarkGluonDecomposition.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     59566,       1527]
NotebookOptionsPosition[     58918,       1504]
NotebookOutlinePosition[     59251,       1519]
CellTagsIndexPosition[     59208,       1516]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Supplementary", " ", "file", " ", "for", " ", "publication", 
    "\[IndentingNewLine]", " ", "Color"}], "-", 
   RowBox[{
   "Kinematics", " ", "Duality", " ", "for", " ", "QCD", " ", "Amplitudes", 
    "\[IndentingNewLine]", " ", "by", " ", "Henrik", " ", "Johansson", " ", 
    "and", " ", "Alexander", " ", "Ochirov"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.639218356574031*^9, 3.63921856534935*^9}, {
  3.658477054120079*^9, 3.6584770599550877`*^9}, {3.65847711387881*^9, 
  3.658477120450404*^9}, {3.658477162185966*^9, 3.658477173156344*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Quark", "-", 
    RowBox[{"gluon", " ", "amplitude", " ", "basis", " ", "with", " ", "A", 
     RowBox[{"(", 
      RowBox[{"1", ",", "2", ",", "\[Sigma]"}], ")"}], " ", "with", " ", 
     "flattened", " ", "quark", " ", "bracket", " ", "structure"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"KKBasis", "[", 
     RowBox[{"n_Integer", ",", "k_Integer"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"RotateLeft", "[", 
       RowBox[{"#", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Position", "[", 
           RowBox[{"#", ",", "1"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "-", "1"}]}], "]"}], "&"}], 
     "/@", 
     RowBox[{"Flatten", "/@", 
      RowBox[{"QuarkGluonBasis", "[", 
       RowBox[{"n", ",", "k"}], "]"}]}]}]}], ";"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Quark", "-", 
    RowBox[{
    "gluon", " ", "BCJ", " ", "amplitude", " ", "basis", " ", "with", " ", 
     "A", 
     RowBox[{"(", 
      RowBox[{"1", ",", "2", ",", "r", ",", "\[Sigma]"}], ")"}], " ", "with", 
     " ", "flattened", " ", "quark", " ", "bracket", " ", "structure"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BCJBasis", "[", 
     RowBox[{"n_Integer", ",", "k_Integer"}], "]"}], ":=", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"KKBasis", "[", 
       RowBox[{"n", ",", "k"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "3"}], ")"}], "||", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "<", 
           RowBox[{"2", "k"}]}], "&&", 
          RowBox[{"OddQ", "[", 
           RowBox[{"#", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}]}], ")"}]}], "&"}]}], 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6392073996940517`*^9, 3.639207438855502*^9}, {
  3.6392077947869377`*^9, 3.639207870544595*^9}, {3.639208043447133*^9, 
  3.6392080464993677`*^9}, {3.639217284664415*^9, 3.639217326474292*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Quark", "-", 
    RowBox[{"gluon", " ", "amplitude", " ", "basis", " ", "with", " ", "A", 
     RowBox[{"(", 
      RowBox[{"2", ",", "\[Sigma]", ",", "1"}], ")"}], " ", "with", " ", 
     "full", " ", "quark", " ", "bracket", " ", "structure"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"QuarkGluonBasis", "[", 
      RowBox[{"n_Integer", ",", "k_Integer"}], "]"}], ":=", 
     "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", "j", ",", "Args", ",", "Rules", ",", 
         RowBox[{"Perms", "=", 
          RowBox[{"Permutations", "[", 
           RowBox[{"Range", "[", 
            RowBox[{"2", ",", "k"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"n", "<", 
           RowBox[{"2", "k"}]}], ",", 
          RowBox[{
           RowBox[{"Return", "[", 
            RowBox[{"{", "}"}], "]"}], ";"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"k", "==", "0"}], "||", 
           RowBox[{"k", "==", "1"}]}], ",", 
          RowBox[{"Return", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Append", "[", 
              RowBox[{
               RowBox[{"Prepend", "[", 
                RowBox[{"#", ",", "2"}], "]"}], ",", "1"}], "]"}], "&"}], "/@", 
            RowBox[{"Permutations", "[", 
             RowBox[{"Range", "[", 
              RowBox[{"3", ",", "n"}], "]"}], "]"}]}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Rules", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"X", "[", "#", "]"}], "\[Rule]", 
                 RowBox[{"\"\<{\>\"", "<>", 
                  RowBox[{"ToString", "[", 
                   RowBox[{
                    RowBox[{"2", 
                    RowBox[{"Perms", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "#"}], "]"}], "]"}]}], "-", "1"}], 
                   "]"}]}]}], ",", 
                RowBox[{
                 RowBox[{"Y", "[", "#", "]"}], "\[Rule]", 
                 RowBox[{
                  RowBox[{"ToString", "[", 
                   RowBox[{"2", 
                    RowBox[{"Perms", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "#"}], "]"}], "]"}]}], "]"}], "<>", 
                  "\"\<}\>\""}]}]}], "}"}], "&"}], "/@", 
             RowBox[{"Range", "[", 
              RowBox[{"k", "-", "1"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "Perms", "]"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Args", "=", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"DyckWordsNumbered", "[", 
             RowBox[{
              RowBox[{"2", "k"}], "-", "2"}], "]"}], "/.", "Rules"}], ",", 
           "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", 
           RowBox[{
            RowBox[{"2", "k"}], "+", "1"}]}], ",", 
          RowBox[{"i", "\[LessEqual]", "n"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"j", "=", "1"}], ",", 
             RowBox[{"j", "\[LessEqual]", 
              RowBox[{"Length", "[", "Args", "]"}]}], ",", 
             RowBox[{"j", "++"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"Args", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"Insert", "[", 
                  RowBox[{
                   RowBox[{"Args", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", 
                   RowBox[{"ToString", "[", "i", "]"}], ",", "#"}], "]"}], 
                 "&"}], "/@", 
                RowBox[{"Range", "[", 
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"Args", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "+", "1"}], 
                 "]"}]}]}], ";"}]}], "]"}], ";", 
           RowBox[{"Args", "=", 
            RowBox[{"Flatten", "[", 
             RowBox[{"Args", ",", "1"}], "]"}]}], ";"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Append", "[", 
              RowBox[{
               RowBox[{"Prepend", "[", 
                RowBox[{"#", ",", "2"}], "]"}], ",", "1"}], "]"}], "&"}], "/@",
             "Args"}], "]"}], "]"}], "]"}], ";"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Constructs", " ", "the", " ", "list", " ", "of", " ", "Dyck", " ", 
     "words", " ", "with", " ", "numbered", " ", "pairs", " ", "of", " ", "X",
      " ", "and", " ", "Y"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DyckWordsNumbered", "[", "n_Integer", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"b", ",", "B", ",", "DyckWords"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"OddQ", "[", "n", "]"}], ",", "0", ",", 
         RowBox[{
          RowBox[{"DyckWords", "=", 
           RowBox[{
            RowBox[{"Select", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"b", "=", "0"}], ";", 
                 RowBox[{"\[Sigma]", " ", "/.", " ", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"0", "\[RuleDelayed]", 
                    RowBox[{"X", "[", 
                    RowBox[{"++", "b"}], "]"}]}], ",", 
                    RowBox[{"1", "\[RuleDelayed]", 
                    RowBox[{"Y", "[", 
                    RowBox[{"b", "--"}], "]"}]}]}], "}"}]}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Sigma]", ",", 
                  RowBox[{"Permutations", "[", 
                   RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{"n", "/", "2"}], "}"}]}], "]"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"n", "/", "2"}], "}"}]}], "]"}]}], "]"}], "]"}]}],
                  "}"}]}], "]"}], ",", 
              RowBox[{
               RowBox[{"FreeQ", "[", 
                RowBox[{"#", ",", "0"}], "]"}], "&"}]}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"X", "[", "_", "]"}], "\[RuleDelayed]", "X"}], ",", 
              RowBox[{
               RowBox[{"Y", "[", "_", "]"}], "\[RuleDelayed]", "Y"}]}], 
             "}"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"B", "=", 
              RowBox[{"Table", "[", 
               RowBox[{"0", ",", 
                RowBox[{"{", 
                 RowBox[{"n", "/", "2"}], "}"}]}], "]"}]}], ";", 
             RowBox[{"\[Sigma]", " ", "/.", " ", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"X", "\[RuleDelayed]", 
                 RowBox[{"X", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"++", 
                    RowBox[{"B", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{"B", ",", "0"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}]}], 
                    ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", "/", "2"}], "+", "1", "-", 
                    RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{
                    RowBox[{"Reverse", "[", "B", "]"}], ",", "1"}], "]"}], 
                    "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}]}], "]"}]}],
                 ",", 
                RowBox[{"Y", "\[RuleDelayed]", 
                 RowBox[{"Y", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", "/", "2"}], "+", "1", "-", 
                    RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{
                    RowBox[{"Reverse", "[", "B", "]"}], ",", "1"}], "]"}], 
                    "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"++", 
                    RowBox[{"B", "[", 
                    RowBox[{"[", 
                    RowBox[{"-", 
                    RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{
                    RowBox[{"Reverse", "[", "B", "]"}], ",", "1"}], "]"}], 
                    "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}], "]"}]}], 
                    ")"}], "/", "2"}]}], "]"}]}]}], "}"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Sigma]", ",", "DyckWords"}], "}"}]}], "]"}]}]}], 
        "]"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6355178824741077`*^9, 3.6355180154479303`*^9}, {
   3.635518054194536*^9, 3.63551810152309*^9}, {3.638787917170041*^9, 
   3.638787952739608*^9}, {3.6387879954685793`*^9, 3.6387880344145107`*^9}, {
   3.638788131673607*^9, 3.638788132783546*^9}, {3.638788876536929*^9, 
   3.638788880010187*^9}, {3.639048989827107*^9, 3.6390490602098846`*^9}, {
   3.639204096012719*^9, 3.639204161369566*^9}, {3.639204210481094*^9, 
   3.639204226454625*^9}, {3.639204283093704*^9, 3.639204285451891*^9}, {
   3.639204353488913*^9, 3.639204358631011*^9}, {3.639204391954764*^9, 
   3.6392045631036654`*^9}, {3.639204593437212*^9, 3.639204595515506*^9}, {
   3.639205343901258*^9, 3.6392053649199743`*^9}, {3.6392073260352163`*^9, 
   3.639207326137823*^9}, {3.639208451832459*^9, 3.6392085250088654`*^9}, {
   3.63920857479895*^9, 3.639208576996006*^9}, {3.639214689050289*^9, 
   3.6392147045708437`*^9}, {3.639215491113312*^9, 3.639215503690035*^9}, {
   3.639216527310945*^9, 3.639216529578505*^9}, {3.639217200474513*^9, 
   3.639217293744061*^9}, {3.639218098214114*^9, 3.6392180984308853`*^9}, {
   3.639219393905291*^9, 3.639219398006605*^9}, {3.639219428544819*^9, 
   3.6392194399210567`*^9}, {3.640283605209222*^9, 3.6402836053378983`*^9}, 
   3.640285033267851*^9, {3.640323333662138*^9, 3.6403234484570503`*^9}, {
   3.64032349046637*^9, 3.640323504358673*^9}, {3.640325425238209*^9, 
   3.640325467168354*^9}, {3.640325827955968*^9, 3.6403258432920218`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Kleiss", "-", 
     RowBox[{"Kuijf", " ", 
      RowBox[{"relation", ":", " ", 
       RowBox[{"A", 
        RowBox[{"(", 
         RowBox[{"1", ",", "\[Beta]", ",", "2", ",", "\[Alpha]"}], 
         ")"}]}]}]}]}], " ", "=", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      SubscriptBox["n", "\[Beta]"]], " ", 
     RowBox[{
      UnderscriptBox["\[Sum]", 
       RowBox[{"\[Sigma]", "=", 
        RowBox[{"\[Alpha]", " ", "\:0428", " ", 
         SuperscriptBox["\[Beta]", "T"], " "}]}]], 
      RowBox[{"A", 
       RowBox[{"(", 
        RowBox[{"1", ",", "2", ",", "\[Sigma]"}], ")"}]}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"KK", "[", 
     RowBox[{"p1_", ",", "\[Beta]_List", ",", "p2_", ",", "\[Alpha]_List"}], 
     "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "i", ",", "j"}], "}"}], ",", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"p1", ",", 
         RowBox[{"Sequence", "@@", "\[Beta]"}], ",", "p2", ",", 
         RowBox[{"Sequence", "@@", "\[Alpha]"}]}], "]"}], "==", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"Length", "[", "\[Beta]", "]"}]], 
        RowBox[{"Total", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"p1", ",", "p2", ",", 
             RowBox[{"Sequence", "@@", "#"}]}], "]"}], "&"}], "/@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "=", 
              RowBox[{"j", "=", "0"}]}], ";", 
             RowBox[{"\[Sigma]", " ", "/.", " ", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"a", "\[RuleDelayed]", 
                 RowBox[{"\[Alpha]", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "=", 
                    RowBox[{"i", "+", "1"}]}], "]"}], "]"}]}], ",", 
                RowBox[{"b", "\[RuleDelayed]", 
                 RowBox[{"\[Beta]", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"j", "=", 
                    RowBox[{"j", "+", "1"}]}], ")"}]}], "]"}], "]"}]}]}], 
               "}"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Sigma]", ",", 
              RowBox[{"Permutations", "[", 
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{"ConstantArray", "[", 
                  RowBox[{"a", ",", 
                   RowBox[{"Length", "[", "\[Alpha]", "]"}]}], "]"}], ",", 
                 RowBox[{"ConstantArray", "[", 
                  RowBox[{"b", ",", 
                   RowBox[{"Length", "[", "\[Beta]", "]"}]}], "]"}]}], "]"}], 
               "]"}]}], "}"}]}], "]"}]}], "]"}]}]}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.638909309145547*^9, 3.638909394308799*^9}, 
   3.6389095108420687`*^9, {3.638909556343655*^9, 3.638909579129942*^9}, 
   3.6389098586489077`*^9, {3.638910606221505*^9, 3.638910617846455*^9}, {
   3.638910672949367*^9, 3.638910675358219*^9}, {3.6392033530054913`*^9, 
   3.6392033808834352`*^9}, {3.639218292218112*^9, 3.639218293179641*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"BCJ", " ", 
     RowBox[{"relation", ":", " ", 
      RowBox[{"A", 
       RowBox[{"(", 
        RowBox[{"1", ",", "2", ",", "\[Alpha]", ",", "3", ",", "\[Beta]"}], 
        ")"}]}]}]}], " ", "=", " ", 
    RowBox[{
     UnderscriptBox["\[Sum]", 
      RowBox[{"\[Sigma]", "=", 
       RowBox[{"S", 
        RowBox[{"(", "\[Alpha]", ")"}], "\:0428", " ", "\[Beta]", " "}]}]], 
     RowBox[{"A", 
      RowBox[{"(", 
       RowBox[{"1", ",", "2", ",", "3", ",", "\[Sigma]"}], ")"}], " ", 
      RowBox[{
       UnderoverscriptBox["\[Product]", 
        RowBox[{"i", "=", "4"}], 
        RowBox[{"|", "\[Alpha]", "|"}]], 
       FractionBox[
        RowBox[{"\[ScriptCapitalF]", 
         RowBox[{"(", 
          RowBox[{"3", ",", "\[Sigma]", ",", 
           RowBox[{"1", "|", "i"}]}], ")"}]}], 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"2", ",", "4", ",", "...", ",", "i"}]], "-", 
         SubsuperscriptBox["m", "2", "2"]}]]}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BCJ", "[", 
     RowBox[{
     "p1_", ",", "p2_", ",", "\[Alpha]_List", ",", "p3_", ",", 
      "\[Beta]_List"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "BCJstraight", ",", "a", ",", "b", ",", "\[Rho]", ",", "F", ",", "G", 
         ",", "t", ",", "h", ",", "k", ",", 
         RowBox[{"p", "=", 
          RowBox[{"3", "+", 
           RowBox[{"Length", "[", "\[Alpha]", "]"}]}]}], ",", 
         RowBox[{"n", "=", 
          RowBox[{"3", "+", 
           RowBox[{"Length", "[", "\[Alpha]", "]"}], "+", 
           RowBox[{"Length", "[", "\[Beta]", "]"}]}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a", "=", 
         RowBox[{"Range", "[", 
          RowBox[{"4", ",", "p"}], "]"}]}], ";", 
        RowBox[{"b", "=", 
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{"p", "+", "1"}], ",", "n"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"i", "<", "j"}], "||", 
            RowBox[{"j", "\[Equal]", "1"}], "||", 
            RowBox[{"j", "\[Equal]", "3"}]}], ",", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"i", ",", "j"}], "]"}], "-", 
            SuperscriptBox[
             RowBox[{"m", "[", "j", "]"}], "2"]}], ",", "0"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"t", "[", "i_", "]"}], ":=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"i", "\[Equal]", 
            RowBox[{"p", "+", "1"}]}], ",", "0", ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"i", "\[Equal]", "3"}], ",", 
             RowBox[{"t", "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"Position", "[", 
               RowBox[{"\[Rho]", ",", "i"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}]}], "]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"r_", ",", "i_"}], "]"}], ":=", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Rho]", "=", "r"}], ";", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"i", "-", "1"}], "]"}], "<", 
               RowBox[{"t", "[", "i", "]"}]}], ",", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"G", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"\[Rho]", "[", 
                   RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", 
                  RowBox[{"t", "[", "i", "]"}], ",", 
                  RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", "0"}], 
             "]"}], "+", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"i", "-", "1"}], "]"}], ">", 
               RowBox[{"t", "[", "i", "]"}]}], ",", 
              RowBox[{"-", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{"G", "[", 
                  RowBox[{"i", ",", 
                   RowBox[{"\[Rho]", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"l", ",", "1", ",", 
                   RowBox[{"t", "[", "i", "]"}]}], "}"}]}], "]"}]}], ",", 
              "0"}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"t", "[", 
                   RowBox[{"i", "-", "1"}], "]"}], "<", 
                  RowBox[{"t", "[", "i", "]"}], "<", 
                  RowBox[{"t", "[", 
                   RowBox[{"i", "+", "1"}], "]"}]}], ",", "1", ",", "0"}], 
                "]"}], "+", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"t", "[", 
                   RowBox[{"i", "-", "1"}], "]"}], ">", 
                  RowBox[{"t", "[", "i", "]"}], ">", 
                  RowBox[{"t", "[", 
                   RowBox[{"i", "+", "1"}], "]"}]}], ",", 
                 RowBox[{"-", "1"}], ",", "0"}], "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"Sequence", "@@", 
                  RowBox[{"Range", "[", 
                   RowBox[{"4", ",", "i"}], "]"}]}]}], "]"}], "-", 
               SuperscriptBox[
                RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}]}]}]}], ")"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"BCJstraight", "=", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"1", ",", "2", ",", 
             RowBox[{"Sequence", "@@", "a"}], ",", "3", ",", 
             RowBox[{"Sequence", "@@", "b"}]}], "]"}], "\[Equal]", 
           RowBox[{"Total", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"A", "[", 
                RowBox[{"1", ",", "2", ",", "3", ",", 
                 RowBox[{"Sequence", "@@", "#"}]}], "]"}], " ", 
               RowBox[{"Product", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"F", "[", 
                   RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "#", ",", "1"}], "}"}], "]"}], ",", 
                    "i"}], "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"s", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"Range", "[", 
                    RowBox[{"4", ",", "i"}], "]"}]}]}], "]"}], "-", 
                    SuperscriptBox[
                    RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "4", ",", "p"}], "}"}]}], "]"}]}], "&"}], 
             "/@", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"h", "=", "0"}], ";", 
                RowBox[{"\[Sigma]", " ", "/.", " ", 
                 RowBox[{"0", "\[RuleDelayed]", 
                  RowBox[{"b", "[", 
                   RowBox[{"[", 
                    RowBox[{"h", "=", 
                    RowBox[{"h", "+", "1"}]}], "]"}], "]"}]}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Sigma]", ",", 
                 RowBox[{"Permutations", "[", 
                  RowBox[{"Join", "[", 
                   RowBox[{"a", ",", 
                    RowBox[{"b", " ", "0"}]}], "]"}], "]"}]}], "}"}]}], 
              "]"}]}], "]"}]}], ")"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"BCJstraight", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"i_Integer", "/;", 
             RowBox[{"i", ">", "0"}]}], "\[RuleDelayed]", 
            RowBox[{"k", "[", "i", "]"}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], "\[Rule]", "p1"}], ",", 
           RowBox[{
            RowBox[{"k", "[", "2", "]"}], "\[Rule]", "p2"}], ",", 
           RowBox[{
            RowBox[{"k", "[", "3", "]"}], "\[Rule]", "p3"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"k", "[", "i_", "]"}], "/;", 
             RowBox[{"i", "\[LessEqual]", "p"}]}], "\[RuleDelayed]", 
            RowBox[{"\[Alpha]", "[", 
             RowBox[{"[", 
              RowBox[{"i", "-", "3"}], "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"k", "[", "i_", "]"}], "/;", 
             RowBox[{"i", ">", "p"}]}], "\[RuleDelayed]", 
            RowBox[{"\[Beta]", "[", 
             RowBox[{"[", 
              RowBox[{"i", "-", "p"}], "]"}], "]"}]}]}], "}"}]}]}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "[", "P__", "]"}], "\[RuleDelayed]", 
       RowBox[{"s", "@@", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", "P", "}"}], "]"}]}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6388693700969267`*^9, 3.638869370299768*^9}, {
   3.638869804652234*^9, 3.638869819222949*^9}, {3.638870000083667*^9, 
   3.6388700524492683`*^9}, {3.638870086182942*^9, 3.638870086927857*^9}, {
   3.638870155834116*^9, 3.63887022515431*^9}, {3.638870512594153*^9, 
   3.638870519633727*^9}, {3.638870974765244*^9, 3.638870994640524*^9}, {
   3.638871891465047*^9, 3.638871894541586*^9}, {3.638881524119802*^9, 
   3.638881524723199*^9}, {3.6388815607691507`*^9, 3.638881655306367*^9}, {
   3.6388823014842987`*^9, 3.6388823322487392`*^9}, {3.6389059625290737`*^9, 
   3.638905983212577*^9}, {3.638907369498996*^9, 3.638907405964303*^9}, {
   3.638907438779236*^9, 3.638907485866432*^9}, {3.63890761584398*^9, 
   3.638907616501903*^9}, {3.638907849458517*^9, 3.638907851618617*^9}, {
   3.638909208079877*^9, 3.638909246234027*^9}, {3.6389098973106823`*^9, 
   3.6389099149880238`*^9}, {3.638909967076161*^9, 3.638910004422526*^9}, {
   3.638910640738948*^9, 3.638910642846703*^9}, {3.638910699994061*^9, 
   3.638910813577614*^9}, {3.638911024597905*^9, 3.638911026610333*^9}, {
   3.6389112635731497`*^9, 3.6389113517562637`*^9}, {3.638911764325354*^9, 
   3.6389118053023653`*^9}, {3.639203322109521*^9, 3.6392033487741117`*^9}, {
   3.639214960935317*^9, 3.6392149888998117`*^9}, {3.6392150507654877`*^9, 
   3.63921507400342*^9}, 3.639215160337789*^9, {3.639219292581194*^9, 
   3.639219306040609*^9}, {3.639225647593256*^9, 3.639225652632104*^9}, {
   3.639225715699411*^9, 3.639225718993485*^9}, 3.6403226854105377`*^9, {
   3.640322735411779*^9, 3.640322736811347*^9}, {3.6403260441865683`*^9, 
   3.6403261419790077`*^9}, {3.640326186458994*^9, 3.6403262571729517`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"New", " ", "mixed", " ", "decomposition", " ", 
     SubscriptBox["\[ScriptCapitalA]", 
      RowBox[{"n", ",", "k"}]]}], " ", "=", " ", 
    RowBox[{
     UnderscriptBox["\[Sum]", 
      RowBox[{"\[Sigma]", " "}]], 
     RowBox[{"C", 
      RowBox[{"(", 
       RowBox[{"1", ",", "2", ",", "\[Sigma]"}], ")"}], " ", "A", 
      RowBox[{"(", 
       RowBox[{"1", ",", "2", ",", "\[Sigma]"}], ")"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"KKDecomposition", "[", 
     RowBox[{"n_Integer", ",", "k_Integer"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C", "[", 
        RowBox[{"Sequence", "@@", "\[Sigma]"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"Sequence", "@@", "\[Sigma]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]", ",", 
        RowBox[{"KKBasis", "[", 
         RowBox[{"n", ",", "k"}], "]"}]}], "}"}]}], "]"}]}], ";"}]}]], "Input",\

 CellChangeTimes->{{3.639217138065193*^9, 3.639217188707614*^9}, {
  3.639217451750413*^9, 3.639217480731514*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{" ", 
      RowBox[{
       RowBox[{"New", " ", "mixed", " ", "decomposition", " ", 
        SubscriptBox["\[ScriptCapitalA]", 
         RowBox[{"n", ",", "k"}]]}], " ", "=", " ", 
       RowBox[{
        UnderscriptBox["\[Sum]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"r", ",", "\[Sigma]"}], "}"}], " "}]], 
        RowBox[{"A", 
         RowBox[{"(", 
          RowBox[{"1", ",", "2", ",", "r", ",", "\[Sigma]"}]}]}]}]}], "}"}], 
     ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"C", 
       RowBox[{"(", 
        RowBox[{"1", ",", "2", ",", "r", ",", "\[Sigma]"}], ")"}]}], " ", "+",
       " ", 
      RowBox[{
       UnderscriptBox["\[Sum]", 
        RowBox[{"\[Beta]", "\[Subset]", "\[Sigma]", " "}]], 
       RowBox[{
        UnderscriptBox["\[Sum]", 
         RowBox[{"\[Sigma]", "\[Element]", 
          RowBox[{"S", 
           RowBox[{"(", 
            RowBox[{"\[Sigma]", "\\", "\[Beta]"}], ")"}], " "}]}]], 
        RowBox[{"C", 
         RowBox[{"(", 
          RowBox[{"1", ",", "2", ",", "\[Alpha]", ",", "r", ",", "\[Beta]"}], 
          ")"}], " ", 
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"i", "=", "1"}], 
           RowBox[{"|", "\[Alpha]", "|"}]], 
          FractionBox[
           RowBox[{"\[ScriptCapitalF]", 
            RowBox[{"(", 
             RowBox[{"3", ",", "\[Sigma]", ",", 
              RowBox[{"1", "|", "i"}]}], ")"}]}], 
           RowBox[{
            SubscriptBox["s", 
             RowBox[{"2", ",", 
              SubscriptBox["\[Alpha]", "1"], ",", "...", ",", 
              SubscriptBox["\[Alpha]", "i"]}]], "-", 
            SubsuperscriptBox["m", "2", "2"]}]]}]}]}]}]}], ")"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BCJDecomposition", "[", 
     RowBox[{"n_Integer", ",", "k_Integer"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"Sequence", "@@", "\[Sigma]"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"C", "[", 
           RowBox[{"Sequence", "@@", "\[Sigma]"}], "]"}], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"C", "[", 
                RowBox[{
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{"Sequence", "@@", "\[Alpha]"}], ",", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", 
                 RowBox[{"Sequence", "@@", "\[Beta]"}]}], "]"}], 
               RowBox[{"Product", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"BCJFunction", "[", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", "\[Alpha]", ",", 
                    "\[Beta]", ",", 
                    RowBox[{"Drop", "[", 
                    RowBox[{"\[Sigma]", ",", "3"}], "]"}], ",", 
                    RowBox[{"\[Alpha]", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"s", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"Take", "[", 
                    RowBox[{"\[Alpha]", ",", "i"}], "]"}]}]}], "]"}], "-", 
                    SuperscriptBox[
                    RowBox[{"m", "[", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "2"]}], ")"}]}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", 
                   RowBox[{"Length", "[", "\[Alpha]", "]"}]}], "}"}]}], 
                "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Alpha]", ",", 
                RowBox[{"Permutations", "[", 
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"Drop", "[", 
                    RowBox[{"\[Sigma]", ",", "3"}], "]"}], ",", "\[Beta]"}], 
                  "]"}], "]"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Beta]", ",", 
              RowBox[{"Select", "[", 
               RowBox[{
                RowBox[{"Subsets", "[", 
                 RowBox[{
                  RowBox[{"Drop", "[", 
                   RowBox[{"\[Sigma]", ",", "3"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"Length", "[", "\[Sigma]", "]"}], "-", "4"}]}], 
                 "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Union", "[", 
                   RowBox[{"#", ",", 
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"2", "k"}]}], "]"}], ",", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "]"}], 
                  "\[Equal]", 
                  RowBox[{"Sort", "[", "#", "]"}]}], "&"}]}], "]"}]}], 
             "}"}]}], "]"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", ",", 
         RowBox[{"BCJBasis", "[", 
          RowBox[{"n", ",", "k"}], "]"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "[", "P__", "]"}], "\[RuleDelayed]", 
       RowBox[{"s", "@@", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", "P", "}"}], "]"}]}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.639206732129169*^9, 3.639206753106557*^9}, {
   3.639206820924335*^9, 3.639206961627894*^9}, {3.639207039467227*^9, 
   3.639207107110282*^9}, {3.639207180749715*^9, 3.639207222162992*^9}, {
   3.639214742286355*^9, 3.6392148446895733`*^9}, {3.639217484841889*^9, 
   3.6392174851379766`*^9}, 3.639225697203561*^9, {3.6392269684126043`*^9, 
   3.639226969641233*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"BCJ", " ", "function", " ", "\[ScriptCapitalF]", 
    RowBox[{"(", 
     RowBox[{"\[Rho]", "|", "i"}], ")"}], " ", "defined", " ", "for", " ", 
    "any", " ", "\[Alpha]", " ", "and", " ", "\[Beta]"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"BCJFunction", "[", 
      RowBox[{
      "p1_", ",", "p2_", ",", "p3_", ",", "\[Alpha]_List", ",", 
       "\[Beta]_List", ",", "\[Sigma]_List", ",", "i_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"p", "=", 
          RowBox[{"3", "+", 
           RowBox[{"Length", "[", "\[Alpha]", "]"}]}]}], ",", 
         RowBox[{"n", "=", 
          RowBox[{"3", "+", 
           RowBox[{"Length", "[", "\[Alpha]", "]"}], "+", 
           RowBox[{"Length", "[", "\[Beta]", "]"}]}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"BCJFunction", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", 
              RowBox[{
               RowBox[{"\[Sigma]", "/.", 
                RowBox[{"{", 
                 RowBox[{"j_Integer", "\[RuleDelayed]", 
                  RowBox[{"k", "[", "j", "]"}]}], "}"}]}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"k", "[", "j_", "]"}], "/;", 
                   RowBox[{"MemberQ", "[", 
                    RowBox[{"\[Alpha]", ",", "j"}], "]"}]}], "\[RuleDelayed]", 
                  RowBox[{"3", "+", 
                   RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{"\[Alpha]", ",", "j"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"k", "[", "j_", "]"}], "/;", 
                   RowBox[{"MemberQ", "[", 
                    RowBox[{"\[Beta]", ",", "j"}], "]"}]}], "\[RuleDelayed]", 
                  
                  RowBox[{"p", "+", 
                   RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{"\[Beta]", ",", "j"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}]}], "}"}]}], ",",
               "1"}], "}"}], "]"}], ",", 
           RowBox[{"3", "+", 
            RowBox[{
             RowBox[{"Position", "[", 
              RowBox[{"\[Alpha]", ",", "i"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", "p"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"j_Integer", "/;", 
            RowBox[{"j", ">", "0"}]}], "\[RuleDelayed]", 
           RowBox[{"k", "[", "j", "]"}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "\[Rule]", "p1"}], ",", 
          RowBox[{
           RowBox[{"k", "[", "2", "]"}], "\[Rule]", "p2"}], ",", 
          RowBox[{
           RowBox[{"k", "[", "3", "]"}], "\[Rule]", "p3"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"k", "[", "j_", "]"}], "/;", 
            RowBox[{"j", "\[LessEqual]", "p"}]}], "\[RuleDelayed]", 
           RowBox[{"\[Alpha]", "[", 
            RowBox[{"[", 
             RowBox[{"j", "-", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"k", "[", "j_", "]"}], "/;", 
            RowBox[{"j", ">", "p"}]}], "\[RuleDelayed]", 
           RowBox[{"\[Beta]", "[", 
            RowBox[{"[", 
             RowBox[{"j", "-", "p"}], "]"}], "]"}]}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"BCJ", " ", "function", " ", "\[ScriptCapitalF]", 
     RowBox[{"(", 
      RowBox[{"\[Rho]", "|", "i"}], ")"}], " ", "defined", " ", "for", " ", 
     "canonic", " ", "ordering", " ", "of", " ", "\[Alpha]", " ", "and", " ", 
     "\[Beta]", " ", "and", " ", "a", " ", "given", " ", "p"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BCJFunction", "[", 
      RowBox[{"\[Rho]_List", ",", "i_Integer", ",", "p_Integer"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"G", ",", "t"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"ii_", ",", "j_"}], "]"}], ":=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ii", "<", "j"}], "||", 
            RowBox[{"j", "\[Equal]", "1"}], "||", 
            RowBox[{"j", "\[Equal]", "3"}]}], ",", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"ii", ",", "j"}], "]"}], "-", 
            SuperscriptBox[
             RowBox[{"m", "[", "j", "]"}], "2"]}], ",", "0"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"t", "[", "ii_", "]"}], ":=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"ii", "\[Equal]", 
            RowBox[{"p", "+", "1"}]}], ",", "0", ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"ii", "\[Equal]", "3"}], ",", 
             RowBox[{"t", "[", "5", "]"}], ",", 
             RowBox[{
              RowBox[{"Position", "[", 
               RowBox[{"\[Rho]", ",", "ii"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}]}], "]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"i", "-", "1"}], "]"}], "<", 
            RowBox[{"t", "[", "i", "]"}]}], ",", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"i", ",", 
               RowBox[{"\[Rho]", "[", 
                RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", 
               RowBox[{"t", "[", "i", "]"}], ",", 
               RowBox[{"Length", "[", "\[Rho]", "]"}]}], "}"}]}], "]"}], ",", 
           "0"}], "]"}], "+", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"i", "-", "1"}], "]"}], ">", 
            RowBox[{"t", "[", "i", "]"}]}], ",", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"i", ",", 
                RowBox[{"\[Rho]", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "1", ",", 
                RowBox[{"t", "[", "i", "]"}]}], "}"}]}], "]"}]}], ",", "0"}], 
          "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"i", "-", "1"}], "]"}], "<", 
               RowBox[{"t", "[", "i", "]"}], "<", 
               RowBox[{"t", "[", 
                RowBox[{"i", "+", "1"}], "]"}]}], ",", "1", ",", "0"}], "]"}],
             "+", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"t", "[", 
                RowBox[{"i", "-", "1"}], "]"}], ">", 
               RowBox[{"t", "[", "i", "]"}], ">", 
               RowBox[{"t", "[", 
                RowBox[{"i", "+", "1"}], "]"}]}], ",", 
              RowBox[{"-", "1"}], ",", "0"}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"2", ",", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"Range", "[", 
                RowBox[{"4", ",", "i"}], "]"}]}]}], "]"}], "-", 
            SuperscriptBox[
             RowBox[{"m", "[", "2", "]"}], "2"]}], ")"}]}]}]}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.638882356627392*^9, 3.6388823756981707`*^9}, {
   3.638905923312457*^9, 3.63890592387335*^9}, {3.638907514319808*^9, 
   3.6389075955308247`*^9}, {3.639203386471036*^9, 3.6392034081010303`*^9}, {
   3.6392148620499067`*^9, 3.639214932152938*^9}, {3.639219324622387*^9, 
   3.639219344384122*^9}, {3.639225319161025*^9, 3.639225393182303*^9}, 
   3.639225630318925*^9, {3.639225661404086*^9, 3.639225664232326*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Color", " ", "factor", " ", "C", 
    RowBox[{"(", 
     RowBox[{"1", ",", "2", ",", "\[Sigma]"}], ")"}], " ", "as", " ", "a", 
    " ", "sum", " ", "of", " ", "contributions", " ", "in", " ", "explicit", 
    " ", "form"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ColorFactor", "[", 
      RowBox[{"Args_List", ",", "n_Integer", ",", "k_Integer"}], "]"}], ":=", 
     
     RowBox[{
      RowBox[{"Plus", "@@", 
       RowBox[{"(", 
        RowBox[{"Dot", "@@@", 
         RowBox[{"ColorFactorExpand", "[", 
          RowBox[{"ColorFactorCompact", "[", 
           RowBox[{
            RowBox[{"QuarkGluonBasis", "[", 
             RowBox[{"n", ",", "k"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Position", "[", 
               RowBox[{
                RowBox[{"KKBasis", "[", 
                 RowBox[{"n", ",", "k"}], "]"}], ",", "Args"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], "]"}], 
          "]"}]}], ")"}]}], "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Dot", "[", 
         RowBox[{"A___", ",", 
          RowBox[{"-", "b_"}], ",", "C___"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{"Dot", "[", 
          RowBox[{"A", ",", "b", ",", "C"}], "]"}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Color", " ", "factor", " ", "for", " ", "quark"}], "-", 
     RowBox[{"gluon", " ", "primitive", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"...", 
          RowBox[{"{", 
           RowBox[{"3", ",", "...", ",", "4"}], "}"}]}], ".."}], ",", "1"}], 
       "}"}], " ", "in", " ", "the", " ", "compact", " ", "\[CapitalXi]"}], 
     "-", "notation"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ColorFactorCompact", "[", "Args_List", "]"}], ":=", 
     "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "i", ",", "level", ",", "IfFirst", ",", "IfLast", ",", "ArgsReversed",
          ",", "Positions", ",", "PositionsReversed", ",", "Result"}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Result", "=", 
         RowBox[{"Replace", "[", 
          RowBox[{"Args", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "\[Rule]", 
              RowBox[{"u", "[", 
               RowBox[{"1", ",", "1"}], "]"}]}], ",", 
             RowBox[{"2", "\[Rule]", 
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1"}], "]"}]}]}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], ";", 
        RowBox[{"Positions", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"Position", "[", 
            RowBox[{"Args", ",", "#"}], "]"}], "&"}], "/@", 
          RowBox[{"Sort", "[", 
           RowBox[{"Flatten", "[", "Args", "]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"ArgsReversed", "=", 
         RowBox[{"Reverse", "[", 
          RowBox[{"Args", ",", 
           RowBox[{"Range", "[", 
            RowBox[{
             RowBox[{"Depth", "[", "Args", "]"}], "-", "1"}], "]"}]}], 
          "]"}]}], ";", 
        RowBox[{"PositionsReversed", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"Position", "[", 
            RowBox[{"ArgsReversed", ",", "#"}], "]"}], "&"}], "/@", 
          RowBox[{"Sort", "[", 
           RowBox[{"Flatten", "[", "Args", "]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "3"}], ",", 
          RowBox[{"i", "\[LessEqual]", " ", 
           RowBox[{"Max", "[", "Args", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"level", "=", 
            RowBox[{"Length", "[", 
             RowBox[{
              RowBox[{"Position", "[", 
               RowBox[{"Args", ",", "i"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", 
           RowBox[{"IfFirst", "=", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Positions", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"-", "1"}]}], "]"}], "]"}], "\[Equal]", "1"}], 
             ")"}]}], ";", 
           RowBox[{"IfLast", "=", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"PositionsReversed", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"-", "1"}]}], "]"}], "]"}], "==", "1"}], ")"}]}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"Result", "=", 
            RowBox[{"Replace", "[", 
             RowBox[{"Result", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"i", "/;", "IfFirst"}], "\[RuleDelayed]", 
                 RowBox[{"Sequence", "[", 
                  RowBox[{
                   RowBox[{"u", "[", 
                    RowBox[{"i", ",", "level"}], "]"}], ",", 
                   RowBox[{"-", 
                    RowBox[{"T", "[", 
                    RowBox[{"i", ",", "level"}], "]"}]}], ",", 
                   RowBox[{"X", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"level", "-", "1"}]}], "]"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"i", "/;", "IfLast"}], "\[RuleDelayed]", 
                 RowBox[{"v", "[", 
                  RowBox[{"i", ",", "level"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"i", "/;", 
                  RowBox[{"And", "[", 
                   RowBox[{
                    RowBox[{"Not", "[", "IfFirst", "]"}], ",", 
                    RowBox[{"Not", "[", "IfLast", "]"}]}], "]"}]}], 
                 "\[RuleDelayed]", 
                 RowBox[{"X", "[", 
                  RowBox[{"i", ",", "level"}], "]"}]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Length", "[", 
                RowBox[{"Positions", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], "}"}]}], 
             "]"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"Delete", "[", 
            RowBox[{"Result", ",", 
             RowBox[{"Position", "[", 
              RowBox[{"Result", ",", 
               RowBox[{"X", "[", 
                RowBox[{"_", ",", "0"}], "]"}]}], "]"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"X", "[", 
              RowBox[{"i_", ",", "1"}], "]"}], "\[RuleDelayed]", 
             RowBox[{"Tbar", "[", 
              RowBox[{"i", ",", "1"}], "]"}]}], "}"}]}], "]"}], "]"}], 
        ";"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Converts", " ", "the", " ", "color", " ", "factor", " ", "from", " ", 
      "the", " ", "compact", " ", "\[CapitalXi]"}], "-", 
     RowBox[{
     "notation", " ", "to", " ", "list", " ", "of", " ", "contributions", " ",
       "in", " ", "standard", " ", "notation"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ColorFactorExpand", "[", "CFactor_List", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Xs", "=", 
          RowBox[{"Cases", "[", 
           RowBox[{"CFactor", ",", 
            RowBox[{"X", "[", 
             RowBox[{"_", ",", "_Integer"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"Result", "=", "CFactor"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"Xs", "\[Equal]", 
           RowBox[{"{", "}"}]}], ",", 
          RowBox[{
           RowBox[{"Return", "[", 
            RowBox[{"{", "Result", "}"}], "]"}], ";"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "Xs", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{"Result", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"ReplaceAll", "[", 
              RowBox[{"Result", ",", 
               RowBox[{
                RowBox[{"Xs", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
                RowBox[{"T", "[", 
                 RowBox[{
                  RowBox[{"Xs", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "#"}], 
                 "]"}]}]}], "]"}], "&"}], "/@", 
            RowBox[{"Range", "[", 
             RowBox[{"Xs", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}]}]}]}], "]"}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"Result", ",", 
            RowBox[{"Max", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"Length", "[", "Xs", "]"}], "-", "1"}]}], "]"}]}], 
           "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"T", "[", 
             RowBox[{"i_", ",", "1"}], "]"}], "\[RuleDelayed]", 
            RowBox[{"Tbar", "[", 
             RowBox[{"i", ",", "1"}], "]"}]}], "}"}]}], "]"}], ";"}]}], 
      "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.639217733952818*^9, 3.639217742742379*^9}, {
  3.639217931377733*^9, 3.639217932268998*^9}, {3.639217986357087*^9, 
  3.639217995218616*^9}, {3.639218044671754*^9, 3.639218049834634*^9}, {
  3.63921880511182*^9, 3.63921886539957*^9}, {3.639218903755349*^9, 
  3.63921894173219*^9}, {3.639218993680895*^9, 3.639219133121686*^9}, {
  3.6392192028841*^9, 3.639219240525401*^9}, {3.639220873858498*^9, 
  3.639220890006514*^9}, {3.639221029025815*^9, 3.63922106279676*^9}, {
  3.6392213522368393`*^9, 3.639221389419533*^9}, {3.6392224137631893`*^9, 
  3.639222445172452*^9}, {3.639222626761037*^9, 3.6392226276162033`*^9}, {
  3.639223772495805*^9, 3.639223772666376*^9}, {3.639226642369441*^9, 
  3.63922664498551*^9}, {3.6403255906532373`*^9, 3.640325601622081*^9}, {
  3.640325689745882*^9, 3.640325707655241*^9}, {3.640325872479802*^9, 
  3.640325889635838*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Replacement", " ", "rule", " ", "to", " ", "make", " ", "adjoint", " ", 
    "indices", " ", "explicit"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ToExplicitAdjointIndices", "[", 
     RowBox[{"n_Integer", ",", "k_Integer"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"i_", ",", "l_"}], "]"}], "/;", 
        RowBox[{"i", ">", 
         RowBox[{"2", "k"}]}]}], "\[RuleDelayed]", 
       RowBox[{"T", "[", 
        RowBox[{
         RowBox[{"a", "[", "i", "]"}], ",", "l"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"i_", ",", "l_"}], "]"}], "/;", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"2", "k"}]}]}], "\[RuleDelayed]", 
       RowBox[{"T", "[", 
        RowBox[{
         RowBox[{"b", "[", "i", "]"}], ",", "l"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Tbar", "[", 
         RowBox[{"i_", ",", "l_"}], "]"}], "/;", 
        RowBox[{"i", ">", 
         RowBox[{"2", "k"}]}]}], "\[RuleDelayed]", 
       RowBox[{"Tbar", "[", 
        RowBox[{
         RowBox[{"a", "[", "i", "]"}], ",", "l"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Tbar", "[", 
         RowBox[{"i_", ",", "l_"}], "]"}], "/;", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"2", "k"}]}]}], "\[RuleDelayed]", 
       RowBox[{"Tbar", "[", 
        RowBox[{
         RowBox[{"b", "[", "i", "]"}], ",", "l"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"i_", ",", "l_"}], "]"}], "/;", 
        RowBox[{"i", ">", 
         RowBox[{"2", "k"}]}]}], "\[RuleDelayed]", 
       RowBox[{"X", "[", 
        RowBox[{
         RowBox[{"a", "[", "i", "]"}], ",", "l"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"i_", ",", "l_"}], "]"}], "/;", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"2", "k"}]}]}], "\[RuleDelayed]", 
       RowBox[{"X", "[", 
        RowBox[{
         RowBox[{"b", "[", "i", "]"}], ",", "l"}], "]"}]}]}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{3.6403258817153807`*^9}]
},
WindowSize->{1543, 876},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Linux x86 (64-bit) (June 27, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 620, 12, 77, "Input"],
Cell[1181, 34, 920, 26, 55, "Input"],
Cell[2104, 62, 1354, 37, 55, "Input"],
Cell[3461, 101, 11599, 278, 385, "Input"],
Cell[15063, 381, 3359, 88, 96, "Input"],
Cell[18425, 471, 11326, 274, 336, "Input"],
Cell[29754, 747, 1143, 33, 55, "Input"],
Cell[30900, 782, 6570, 165, 250, "Input"],
Cell[37473, 949, 8568, 217, 241, "Input"],
Cell[46044, 1168, 10608, 265, 407, "Input"],
Cell[56655, 1435, 2259, 67, 77, "Input"]
}
]
*)

(* End of internal cache information *)

